A multilevel Monte Carlo algorithm for SDEs driven by countably dimensional Wiener process and Poisson random measure

In this paper, we investigate the properties of standard and multilevel Monte Carlo methods for weak approximation of solutions of stochastic differential equations (SDEs) driven by the infinite-dimensional Wiener process and Poisson random measure with Lipschitz payoff function. The error of the truncated dimension randomized numerical scheme, which is determined by two parameters, i.e grid density $n \in \mathbb{N}_{+}$ and truncation dimension parameter $M \in \mathbb{N}_{+},$ is of the order $n^{-1/2}+\delta(M)$ such that $\delta(\cdot)$ is positive and decreasing to $0$. We derive complexity model and provide proof for the upper complexity bound of the multilevel Monte Carlo method which depends on two increasing sequences of parameters for both $n$ and $M.$ The complexity is measured in terms of upper bound for mean-squared error and compared with the complexity of the standard Monte Carlo algorithm. The results from numerical experiments as well as Python and CUDA C implementation are also reported.

==> code/euler.cu <==
// Returns next point of trajectory
template <typename type>
__device__ type euler_single_step(type ti, // previous grid point
                                  type Xi, // previous trajectory value                                 
                                  type hl, // stepsize
                                  type* dWl, // multidim Wiener increment
                                  int Ml,  // dimension of Wiener increment
                                  Jump* jumps, // list of jumps starting from ti
                                  curandState_t* state) {
    type X = Xi;
    
    // Adding 'a' coefficient
    X += func_a<type>(ti + ((type)curand_uniform_double(state)) * hl, Xi) * hl;
    
    // Adding 'b' coefficient
    for (int k = 0; k < Ml; k++) {
        X += func_b<type>(k + 1, ti, Xi) * dWl[k];
    }
    
    // Adding 'c' coefficient
    if (jumps != NULL) {
        while (jumps->time < ti+hl) {
            if (jumps->time > ti) {
                X += func_c<type>(ti, Xi, jumps->height);
            }
            jumps = jumps->next_jump;
            if (jumps == NULL) break;
        }
    }
    
    // Next sample from single Euler step
    return X;
}

==> code/mc.py <==
def run_single_level(
        self,
        x0: float, 
        T: float, 
        M0: int, 
        n0: int,
        N0: int
    ) -> Tuple[float, float]:
        """
        Runs standrad Monte Carlo simulation with 
        given initial conditions and parameters.
        Returns algorithm result and informational cost.
        """
        Y0, V0 = self.__get_Yl(
            level=0, 
            M=lambda l: M0, 
            n=lambda l: n0, 
            N=N0, 
            x0=x0, 
            T=T
        )
        return np.sum(Y0), M0*n0*N0
